Global Sum Pooling: A Generalization Trick for Object Counting with Small Datasets of Large Images

In this paper, we explore the problem of training one-look regression models for counting objects in datasets comprising a small number of high-resolution, variable-shaped images. We illustrate that conventional global average pooling (GAP) based models are unreliable due to the patchwise cancellation of true overestimates and underestimates for patchwise inference. To overcome this limitation and reduce overfitting caused by the training on full-resolution images, we propose to employ global sum pooling (GSP) instead of GAP or fully connected (FC) layers at the backend of a convolutional network. Although computationally equivalent to GAP, we show through comprehensive experimentation that GSP allows convolutional networks to learn the counting task as a simple linear mapping problem generalized over the input shape and the number of objects present. This generalization capability allows GSP to avoid both patchwise cancellation and overfitting by training on small patches and inference on full-resolution images as a whole. We evaluate our approach on four different aerial image datasets - two car counting datasets (CARPK and COWC), one crowd counting dataset (ShanghaiTech; parts A and B) and one new challenging dataset for wheat spike counting. Our GSP models improve upon the state-of-the-art approaches on all four datasets with a simple architecture. Also, GSP architectures trained with smaller-sized image patches exhibit better localization property due to their focus on learning from smaller regions while training.

==> crop_images.m <==
clear all; close all; clc;

%rmin = 251;
%rmax = 675;
%cmin = 231;
%cmax = 725;

% % cmin = 226;
% % cmax = 575;
% % rmin = 1621;
% % rmax = 2520;
% % 
% % im_rgb = imread('IMG_3013.png');
% % im_rgb = im_rgb(rmin:rmax, cmin:cmax, :);
% % im_rgb = permute(im_rgb, [2,1,3]);
% % im_big = imread('IMG_3013_biggsp.png');
% % im_big = im_big(rmin:rmax, cmin:cmax, :);
% % im_big = permute(im_big, [2,1,3]);
% % im_sm = imread('IMG_3013_smgsp_128.png');
% % im_sm = im_sm(rmin:rmax, cmin:cmax, :);
% % im_sm = permute(im_sm, [2,1,3]);
% % 
% % imwrite(im_rgb, 'IMG_3013_crop.png');
% % imwrite(im_big, 'IMG_3013_biggsp_crop.png');
% % imwrite(im_sm, 'IMG_3013_smgsp_crop.png');


cmin = 100;
cmax = 450;
%cmax = 600;
rmin = 1;
rmax = 900;

im_rgb = imread('IMG_3504.png');
%imshow(im_rgb);
im_rgb = im_rgb(rmin:rmax, cmin:cmax, :);
im_rgb = permute(im_rgb, [2,1,3]);
im_big = imread('IMG_3504_biggsp.png');
im_big = im_big(rmin:rmax, cmin:cmax, :);
im_big = permute(im_big, [2,1,3]);
im_sm = imread('IMG_3504_smgsp_128.png');
im_sm = im_sm(rmin:rmax, cmin:cmax, :);
im_sm = permute(im_sm, [2,1,3]);

imwrite(im_rgb, 'IMG_3504_crop.png');
imwrite(im_big, 'IMG_3504_biggsp_crop.png');
imwrite(im_sm, 'IMG_3504_smgsp_crop.png');
